No additional tournaments are quasirandom-forcing

A tournament H is quasirandom-forcing if the following holds for every sequence (G_n) of tournaments of growing orders: if the density of H in G_n converges to the expected density of H in a random tournament, then (G_n) is quasirandom. Every transitive tournament with at least 4 vertices is quasirandom-forcing, and Coregliano et al. [Electron. J. Combin. 26 (2019), P1.44] showed that there is also a non-transitive 5-vertex tournament with the property. We show that no additional tournament has this property. This extends the result of Bucic et al. [Combinatorica 41 (2021), 175-208] that the non-transitive tournaments with seven or more vertices do not have this property.

==> anc/generate_table.sage <==
from itertools import product

def find_labelled_density_equal_blocks(w_mat, search_tourn):
	#finds density of tournament search_tourn in k-step tournamenton specified by w_mat.	
	#w_mat matrix of the densities for each block in block matrix
	
	k=w_mat.nrows()
	prob=0
	h=search_tourn.num_verts()
	for embedding in product(range(k),repeat=h):
		p_cont=1
		for (u,v,_) in search_tourn.edges(): p_cont *= w_mat[embedding[u],embedding[v]]	
		prob+=p_cont
	return prob/(k^h) #each vertex prob of being in particular block is 1/k, there are h such vertices to embed.

def uppertri_to_digraph(tri_string):
	n=floor(sqrt(2*len(tri_string)))+1
	a_matrix=matrix(n)
	index=0
	for (j,i) in Combinations(range(n),2):
		a_matrix[i,j]=int(tri_string[index])
		a_matrix[j,i]=(a_matrix[i,j]+1) %2
		index+=1
	return DiGraph(a_matrix)

def digraph_to_uppertri(digraph):
	adj_matrix=digraph.adjacency_matrix()
	n=digraph.num_verts()
	result=''
	for i in range(n):
		for j in range(i+1, n): result+=str(adj_matrix[i,j])[0]
		result+=','
	return result[:-2]

#Property D - Tournament counts - see section 4.1 of paper

S_11_str = '[1100110001,101001011,11010101,0001101,100011,00110,1000,100,10,0]'
S_15_str = '[01010100100110,0011110000001,010001001101,10011000010,1011101010,110110010,11101001,1110001,010110,11110,0101,001,10,0]'
S_11,S_15 = [uppertri_to_digraph(_.replace(",", "")[1:-1]) for _ in [S_11_str, S_15_str]]

#Property E - Tournamentons - see section 4.2 of paper

x=30721/100000
A_x = matrix(
	[[1/2 , 1/2-x],
	[1/2+x , 1/2 ]])

y = 2174/10000
B_x = matrix([
	[1/2 , 1/2-y , 1/2+y],
	[1/2+y , 1/2 , 1/2-y], 
	[1/2-y , 1/2+y , 1/2]])

z=10418/100000
C_x = matrix([
	[1/2 , 1/2-z , 1/2+z , 1/2-z],
	[1/2+z , 1/2 , 1/2-z , 1/2-z],
	[1/2-z , 1/2+z , 1/2 , 1/2-z],
	[1/2+z , 1/2+z , 1/2+z , 1/2]])

Matrices = [A_x,A_x.T,B_x,B_x.T,C_x,C_x.T]
Matrices_desc = ["A_{+x}","A_{-x}","B_{+x}","B_{-x}","C_{+x}","C_{-x}"]
H_index = 0
for T in digraphs.tournaments_nauty(6):
	if T.is_transitive(): continue
	isStronglyConnected, hasTrivialAutomorphism = T.is_strongly_connected(), (T.automorphism_group().cardinality() == 1)
	noTwins = True
	for (u,v) in Combinations(range(6),2):
		Nu, Nv = Set(T.neighbors_in(u)), Set(T.neighbors_in(v))
		if ( Nu.difference([v]) == Nv.difference([u]) ):
			noTwins = False
			break
	if (noTwins) and (hasTrivialAutomorphism) and (isStronglyConnected):
		H_index += 1
		line = "Tournament  H_6^%d  =\t%s\t"%(H_index, digraph_to_uppertri(T))
		s11count, s15count = [_.subgraph_search_count(T) for _ in [S_11,S_15]]
		if (s11count>=55) or (s15count>=348):
			line += "Property D with"
			if (s11count>=55): line += " S_11=%d"%s11count
			if (s15count>=348): line += " S_15=%d"%s15count
		else:
			line += "Property E with"
			desc_i=iter(Matrices_desc)
			for dens in map(lambda x: find_labelled_density_equal_blocks(x,T), Matrices):
				desc=next(desc_i)
				if (1000000000*dens > 30519): line += " %s=%.8f" % (desc, dens)
		print(line)
	else:
		print("Tournament \t\t%s\tProperty%s%s%s"%(digraph_to_uppertri(T),"" if isStronglyConnected else " A","" if hasTrivialAutomorphism else " B", "" if noTwins else " C"))

